Critical and geometric properties of magnetic polymers across the globule-coil transition

We study a lattice model of a single magnetic polymer chain, where Ising spins are located on the sites of a lattice self-avoiding walk in $d=2$. We consider the regime where both conformations and magnetic degrees of freedom are dynamic, thus the Ising model is defined on a dynamic lattice and conformations generate an annealed disorder. Using Monte Carlo simulations, we characterize the globule-coil and ferromaget-to-paramagnet transitions, which occur simultaneously at a critical value of the spin-spin coupling. We argue that the transition is continuous - in contrast to $d=3$ where it is first-order. Our results suggest that at the transition the metric exponent takes the theta-polymer value $\nu=4/7$ but the crossover exponent $\phi \approx 0.7$, which differs from the expected value for a $\theta$-polymer.

==> img/update_figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8e06fada",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "#%matplotlib notebook"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "42127eb3",
   "metadata": {},
   "outputs": [],
   "source": [
    "saw_1 = [(0, 0), (1, 0), (1, 1), (0, 1), (0, 2), (0, 3), (1, 3), (1, 2), (2, 2), (2, 1), (2, 0)]\n",
    "\n",
    "# move\n",
    "saw_2 = saw_1[1:] + [(2, -1)]\n",
    "\n",
    "# reconnect\n",
    "saw_3 = [(0, 0), (1, 0), (2, 0), (2, 1), (2, 2), (1, 2), (1, 3), (0, 3), (0, 2), (0, 1), (1, 1)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7fd5fec8",
   "metadata": {},
   "outputs": [],
   "source": [
    "spins_1 = [-1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1]\n",
    "spins_2 = spins_1[1:] + [1]\n",
    "spins_3 = spins_1[:2] + spins_1[2:][::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "1db3b0f9",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_spins(ax, spins, saw):\n",
    "    up = [c for c, spin in zip(saw, spins) if spin == 1]\n",
    "    xx_up, yy_up = zip(*up)\n",
    "    ax.plot(xx_up, yy_up, 'o', color='k', ms=8)\n",
    "\n",
    "    down = [c for c, spin in zip(saw, spins) if spin == -1]\n",
    "    xx_down, yy_down = zip(*down)\n",
    "    ax.plot(xx_down, yy_down, 'o', mec='k', c='w', ms=8)\n",
    "    return ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "28f4a2e2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots() #figsize=(9, 3))\n",
    "\n",
    "#### first SAW\n",
    "\n",
    "# links\n",
    "saw = saw_1\n",
    "xx, yy = zip(*saw)\n",
    "ax.plot(xx[:2], yy[:2], '--', color='r')\n",
    "ax.plot(xx[1:], yy[1:], '-', color='k')\n",
    "plot_spins(ax, spins_1, saw)\n",
    "ax.text(0, -1, '(a)', fontsize=16)\n",
    "\n",
    "# Second SAW\n",
    "\n",
    "offset = 4\n",
    "saw = [(x+offset, y) for x, y in saw_2]\n",
    "xx, yy = zip(*saw)\n",
    "\n",
    "ax.plot(xx[:-1], yy[:-1], '-', color='k')\n",
    "ax.plot(xx[-2:], yy[-2:], '--', color='r')\n",
    "plot_spins(ax, spins_2, saw)\n",
    "ax.text(4, -1, '(b)', fontsize=16)\n",
    "\n",
    "offset = 8\n",
    "saw = [(x+offset, y) for x, y in saw_3]\n",
    "xx, yy = zip(*saw)\n",
    "\n",
    "ax.plot(xx, yy, '-', color='k')\n",
    "#ax.plot(xx[-2:], yy[-2:], '-', color='r')\n",
    "plot_spins(ax, spins_3, saw)\n",
    "ax.text(8, -1, '(c)', fontsize=16)\n",
    "\n",
    "ax.set_aspect('equal')\n",
    "\n",
    "ax.spines.top.set_visible(False)\n",
    "ax.spines.bottom.set_visible(False)\n",
    "ax.spines.left.set_visible(False)\n",
    "ax.spines.right.set_visible(False)\n",
    "\n",
    "ax.tick_params(top=False, bottom=False, left=False, right=False,\n",
    "                labelleft=False, labelbottom=False)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('update.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47cd4f97",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

